On the Convergence of Stochastic Gradient Descent in Low-precision Number Formats

Deep learning models are dominating almost all artificial intelligence tasks such as vision, text, and speech processing. Stochastic Gradient Descent (SGD) is the main tool for training such models, where the computations are usually performed in single-precision floating-point number format. The convergence of single-precision SGD is normally aligned with the theoretical results of real numbers since they exhibit negligible error. However, the numerical error increases when the computations are performed in low-precision number formats. This provides compelling reasons to study the SGD convergence adapted for low-precision computations. We present both deterministic and stochastic analysis of the SGD algorithm, obtaining bounds that show the effect of number format. Such bounds can provide guidelines as to how SGD convergence is affected when constraints render the possibility of performing high-precision computations remote.

==> arch.R <==
remove(list=ls())

library(ggplot2)
library(dplyr)
#library(patchwork) # To display 2 charts together
#library(hrbrthemes)

imagenet <- data.frame(matrix(nrow=0, ncol=3))
colnames(imagenet)  <- c("name", "nopar","date")

imagenet[1,] <- c("AlexNet", 60 , "2012-12-01")
imagenet[2,] <- c("InceptionV2", 11.2 , "2015-02-11")
imagenet[3,] <- c("AmoebaNet-B", 469 , "2018-02-05")
imagenet[4,] <- c("ResNext-101", 829 , "2018-09-08")
imagenet[5,] <- c("Bit-M", 928 , "2020-09-08")
imagenet[6,] <- c("VIT-G", 1843 , "2021-06-08")
imagenet[7,] <- c("SwinV2", 3000 , "2021-11-18")
imagenet[8,] <- c("SEER-RG", 10000 , "2022-02-16")
imagenet[,3] <- as.Date(imagenet[,3])
# Keep 30 first rows in the mtcars natively available dataset
imagenet$nopar <- as.numeric(imagenet$nopar)/1000


wikitext <- data.frame(matrix(nrow=0, ncol=3))
colnames(wikitext)  <- c("name", "nopar","date")
wikitext[1,] <- c("Transformer", 50 , "2017-06-12")
#wikitext[2,] <- c("TransformerAdaptive", 247 , "2018-09-28")
#wikitext[3,] <- c("TransformerXL", 257 , "2019-01-09")
#wikitext[2,] <- c("BERTLarge",395, "2019-04-20")
wikitext[2,] <- c("GPT2", 1542 , "2019-02-14")
wikitext[3,] <- c("MegatronLM",8300, "2019-09-17")
#wikitext[5,] <- c("GPT3", 170000, "2020-05-28")
wikitext$date <- as.Date(wikitext$date)
wikitext$nopar <- as.numeric(wikitext$nopar)/1000

pdf("c:/Users/vahid/Desktop/arch.pdf", width=10, height=6)
par(cex=1.6, mar=c(4,4,1,0),lwd=2)
plot(imagenet$date, imagenet$nopar, 
     xlim=c(min(as.numeric(imagenet$date))-200, max(as.numeric(imagenet$date))+200 )
     , type="n", ylab="Number of Parameters (Billions)", xlab = "Date")
points(imagenet$date, imagenet$nopar, type="l")
for (i in 1:nrow(imagenet))
{
  text(as.numeric(imagenet$date)[i] , as.numeric(imagenet$nopar)[i]+.100, labels=imagenet$name[i], cex=0.8)
}
points(wikitext$date, as.numeric(wikitext$nopar), type='l', col="blue")
for (i in 1:nrow(wikitext))
{
  text(as.numeric(wikitext$date)[i] , (as.numeric(wikitext$nopar)[i]), 
       labels=wikitext$name[i], col = "blue", cex=0.8)
}
dev.off()




